Learning Fine Pinch-Grasp Skills using Tactile Sensing from A Few Real-world Demonstrations

Imitation learning for robot dexterous manipulation, especially with a real robot setup, typically requires a large number of demonstrations. In this paper, we present a data-efficient learning from demonstration framework which exploits the use of rich tactile sensing data and achieves fine bimanual pinch grasping. Specifically, we employ a convolutional autoencoder network that can effectively extract and encode high-dimensional tactile information. Further, We develop a framework that achieves efficient multi-sensor fusion for imitation learning, allowing the robot to learn contact-aware sensorimotor skills from demonstrations. Our comparision study against the framework without using encoded tactile features highlighted the effectiveness of incorporating rich contact information, which enabled dexterous bimanual grasping with active contact searching. Extensive experiments demonstrated the robustness of the fine pinch grasp policy directly learned from few-shot demonstration, including grasping of the same object with different initial poses, generalizing to ten unseen new objects, robust and firm grasping against external pushes, as well as contact-aware and reactive re-grasping in case of dropping objects under very large perturbations. Furthermore, the saliency map analysis method is used to describe weight distribution across various modalities during pinch grasping, confirming the effectiveness of our framework at leveraging multimodal information.

==> media/plot_ang_pred_read.py <==
import csv
from enum import auto
import sys
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import axes3d
from scipy.interpolate import make_interp_spline
from scipy.interpolate import interp1d

def loadData(file_path):
    """Load data from CSV file generated custom Plot.hpp (writeData)
    
    data_path (str) Path to CSV data file.
    Return sequence_list x labels_dict : data_list.
    """
    #Load data from CSV file
    data = []
    index = -1
    last_labels = []
    with open(file_path, newline='', encoding="ascii") as csvfile:
        spamreader = csv.reader(csvfile, delimiter=",", quotechar='|')
        for row in spamreader:
            #Detect new label line
            if len(row) > 0 and row[0][0] == "'":
                #Extract column labels
                tmp_labels = []
                for i in range(len(row)):
                    if len(row[i][1:-1]) > 0:
                        tmp_labels.append(row[i][1:-1])
                last_labels = tmp_labels
                #Looks for similar label set in container
                index = -1
                for i in range(len(data)):
                    seq_labels = list(data[i].keys())
                    seq_labels.sort()
                    if seq_labels == tmp_labels:
                        index = i
                #Create new sequence of label set does not exist
                if index == -1:
                    data.append({})
                    index = len(data)-1
                    for elt in tmp_labels:
                        data[index][elt] = []
            #Append data to the current sequence with associated label
            else:
                if index == -1 or len(row) < len(last_labels):
                    raise IOError("Invalid file format")
                for i in range(len(last_labels)):
                    data[index][last_labels[i]].append(float(row[i]))
    if len(data) == 1:
        return data[0]
    else:
        return data

# data = loadData("grasp_tube_new.csv")
data = loadData("tube1.csv")
# data = loadData("franka_20210716_2047_bimanual_longbox_torque_2.csv") # not easy to see
# data = loadData("franka_20210716_2054_bimanual_longbox_torque_3.csv")
start = 0#12813
end = 18658#32703#32657
# end = 300
 #[27500:28800]
data["time"] = np.array(data["time"])-data["time"][0]

for l in data:
    data[l] = np.array(data[l])[start:end]
    data[l] = data[l][0::80]#102
time  = data["time"]
for l in data:
    fit = interp1d(time, data[l], kind='cubic')
    # fit = make_interp_spline(time, data[l], k = 3)
    data[l] = fit(time)
    # 

# data["time"] = time
data['time'] = np.arange(0, time.shape[0], 1, dtype=int) 
colors = ["#E69F00", "#56B4E9", "#009E73", "#CC79A7", "#0072B2", "#D55E00"]
plt.rcParams['axes.xmargin'] = 0
fig, axs = plt.subplots()
xvalues = np.arange(0, 11, 2)
yvalues = np.round(np.arange(-0.4, 0.5, 0.2), 2)
# axs[0].plot(data["time"], data["SEIKO/MonitorObject/referencePosX"], label="Reference X", linewidth=1.5, alpha=1.0)
# axs[0].plot(data["time"], data["SEIKO/offsetObjectLinX"], label="Offset X", linewidth=1.5, alpha=1
# axs[0].set_title("Cartesian PosX for Manipulated Object")


# axs.plot(data["time"], data["SEIKO/readLeftAngX"][start:end], "-.", color="#FF0000", label="real_left_AngX", linewidth=2.0, alpha=0.7)
# axs.plot(data["time"], data["SEIKO/MonitorObject/readPosX"][start:end], "--", color="b", label="Measured X", linewidth=1.5, alpha=0.7)
# axs.plot(data["time"], data["SEIKO/offsetLeftAngY"][start:end], "-", color="#00994D", label="pred_left_AngY", linewidth=2.0, alpha=0.7)
# axs.plot(data["time"], data["SEIKO/readLeftAngY"][start:end], "-.", color="#00994D", label="real_left_AngY", linewidth=2.0, alpha=0.7)

# axs.plot(data["time"], data["SEIKO/offsetLeftAngZ"][start:end], "-", color="#0000FF", label="pred_left_AngZ", linewidth=2.0, alpha=0.7)
# axs.plot(data["time"], data["SEIKO/readLeftAngZ"][start:end], "-.", color="#0000FF", label="real_left_AngZ", linewidth=2.0, alpha=0.7)

###### angular

# axs.plot(data["time"], data["SEIKO/readRightAngX"][start:end], "-.", color="c", label="real_right_AngX", linewidth=2.0, alpha=0.7)

# axs.plot(data["time"], data["SEIKO/offsetRightAngY"][start:end], "-", color="m", label="pred_right_AngY", linewidth=2.0, alpha=0.7)
# axs.plot(data["time"], data["SEIKO/readRightAngY"][start:end], "-.", color="m", label="real_right_AngY", linewidth=2.0, alpha=0.7)

# axs.plot(data["time"], data["SEIKO/offsetRightAngZ"][start:end], "-", color="dimgray", label="pred_right_AngZ", linewidth=2.0, alpha=0.7)
# axs.plot(data["time"], data["SEIKO/readRightAngZ"][start:end], "-.", color="dimgray", label="real_right_AngZ", linewidth=2.0, alpha=0.7)

axs.plot(data["time"], data["SEIKO/offsetLeftLinX"], "-", color="b", label="Left_X", linewidth=2.0, alpha=0.7)
# axs.plot(data["time"], data["SEIKO/readLeftLinX"][start:end], "-.", color="#FF0000", label="real_left_LinX", linewidth=2.0, alpha=0.7)
# axs.plot(data["time"], data["SEIKO/MonitorObject/readPosX"][start:end], "--", color="b", label="Measured X", linewidth=1.5, alpha=0.7)
# axs.plot(data["time"], data["SEIKO/offsetLeftLinY"][start:end], "-", color="#00994D", label="pred_left_LinY", linewidth=2.0, alpha=0.7)
# axs.plot(data["time"], data["SEIKO/readLeftLinY"][start:end], "-.", color="#00994D", label="real_left_LinY", linewidth=2.0, alpha=0.7)

axs.plot(data["time"], data["SEIKO/offsetLeftLinZ"], "-", color="y", label="Left_Z", linewidth=2.0, alpha=0.7)
# axs.plot(data["time"], data["SEIKO/readLeftLinZ"][start:end], "-.", color="#0000FF", label="real_left_LinZ", linewidth=2.0, alpha=0.7)

###### angular
axs.plot(data["time"], data["SEIKO/offsetRightLinX"], "-", color="#990099", label="Right_X", linewidth=2.0, alpha=0.7)
# axs.plot(data["time"], data["SEIKO/readRightLinX"][start:end], "-.", color="c", label="real_right_LinX", linewidth=2.0, alpha=0.7)

# axs.plot(data["time"], data["SEIKO/offsetRightLinY"][start:end], "-", color="m", label="pred_right_LinY", linewidth=2.0, alpha=0.7)
# axs.plot(data["time"], data["SEIKO/readRightLinY"][start:end], "-.", color="m", label="real_right_LinY", linewidth=2.0, alpha=0.7)

axs.plot(data["time"], data["SEIKO/offsetRightLinZ"], "-", color="dimgray", label="Right_Z", linewidth=2.0, alpha=0.7)
# axs.plot(data["time"], data["SEIKO/readRightLinZ"][start:end], "-.", color="dimgray", label="real_right_LinZ", linewidth=2.0, alpha=0.7)


axs.legend(loc="upper left", ncol=2, frameon=False, fontsize=12)
axs.set_xlim((0, 195))
axs.set_ylim((-0.1, 0.15))
axs.set_xlabel("Time (s)", fontsize=16)
axs.set_ylabel("Desired Position (m)", fontsize=16)
# axs.set_xticks(xvalues)
# axs.set_yticks(yvalues)
# axs.set_xticklabels(xvalues, fontsize=12)
# axs.set_yticklabels(yvalues, fontsize=12)

axs2 = axs.twinx()
axs2.plot(data["time"], data["SEIKO/offsetLeftAngX"], "-", color="#FF0000", label="Left_pitch_angle", linewidth=2.0, alpha=0.7)
axs2.plot(data["time"], data["SEIKO/offsetRightAngX"], "-", color="c", label="Right_pitch_angle", linewidth=2.0, alpha=0.7)
# axs2.plot(data["time"], data["SEIKO/ConstraintRatios/tau_left_panda_joint2"][start:end], color="c", label="left_joint2", linewidth=2.0)
# axs2.plot(data["time"], data["SEIKO/ConstraintRatios/tau_right_panda_joint2"][start:end], color="m", label="right_joint2", linewidth=2.0)
# # axs[1].plot(data["time"], data["SEIKO/ConstraintRatios/tau_left_panda_joint4"][27500:28800], label="left_joint4", linewidth=3.0)
# # axs[1].plot(data["time"], data["SEIKO/ConstraintRatios/tau_right_panda_joint4"][27500:28800], label="right_joint4", linewidth=3.0)
axs2.set_ylabel("Angles (rad)",fontsize=16)
axs2.legend(loc="upper right", frameon=False, fontsize=16)
axs2.set_ylim((-0.4, 0.7))
# axs2.set_yticks(yvalues)
# axs2.set_yticklabels(yvalues, fontsize=12)

# axs[1].plot(data["time"], data["SEIKO/MonitorObject/inputPosZ"][27500:28800], label="Commanded Z", linewidth=1.5, alpha=1.0)
# axs[1].plot(data["time"], data["SEIKO/MonitorObject/outputPosZ"][27500:28800], label="Retargeted Z", linewidth=1.5, alpha=1.0)
# axs[1].plot(data["time"], data["SEIKO/MonitorObject/readPosZ"][27500:28800], label="Measured Z", linewidth=1.5, alpha=1.0)
# axs[1].set_title("Cartesian PosZ for Manipulated Object")
# axs[1].legend(bbox_to_anchor=(-0.15, 1.0), loc="upper left", frameon=False, fontsize=13)
# axs[1].set_xlim((0.0, None))


# axs[2].plot(data["time"], data["SEIKO/MonitorObject/inputPosY"][27500:28800], label="Commanded Y", linewidth=1.5, alpha=1.0)
# axs[2].plot(data["time"], data["SEIKO/MonitorObject/outputPosY"][27500:28800], label="Retargeted Y", linewidth=1.5, alpha=1.0)
# axs[2].plot(data["time"], data["SEIKO/MonitorObject/readPosY"][27500:28800], label="Measured Y", linewidth=1.5, alpha=1.0)
# axs[2].set_title("Cartesian PosZ for Manipulated Object")
# axs[2].legend(bbox_to_anchor=(-0.15, 1.0), loc="upper left", frameon=False, fontsize=13)
# axs[2].set_xlim((0.0, None))




# axs[2].plot(data["time"], data["SEIKO/GoalJointTau/right_panda_joint2"][27500:28800], label="right_joint2_seiko", linewidth=3.0)
# axs[2].plot(data["time"], data["controller/ReadJointTau/right_panda_joint2"][27500:28800], label="right_joint2_measured", linewidth=3.0)
# axs[2].plot(data["time"], data["controller/EffortJointTau/right_panda_joint2"][27500:28800], label="right_joint2_controller", linewidth=3.0)
# axs[2].plot(data["time"], data["SEIKO/GoalJointTau/left_panda_joint2"][27500:28800], label="left_joint2_seiko", linewidth=3.0)
# axs[2].plot(data["time"], data["controller/ReadJointTau/left_panda_joint2"][27500:28800], label="left_joint2_measured", linewidth=3.0)
# axs[2].plot(data["time"], data["controller/EffortJointTau/left_panda_joint2"][27500:28800], label="left_joint2_controller", linewidth=3.0)
# axs[2].set_title("Joint torque command and measured")
# axs[2].legend(bbox_to_anchor=(-0.15, 1.0), loc="upper left", frameon=False, fontsize=13)
# axs[2].set_xlim((0.0, None))
fig.set_size_inches(20.0, 5.5)
plt.savefig("Pos_ang_policy.pdf", dpi=200, transparent=True, bbox_inches='tight')
# plt.show()


a=1










